PipeTune: Pipeline Parallelism of Hyper and System Parameters Tuning for Deep Learning Clusters

DNN learning jobs are common in today's clusters due to the advances in AI driven services such as machine translation and image recognition. The most critical phase of these jobs for model performance and learning cost is the tuning of hyperparameters. Existing approaches make use of techniques such as early stopping criteria to reduce the tuning impact on learning cost. However, these strategies do not consider the impact that certain hyperparameters and systems parameters have on training time. This paper presents PipeTune, a framework for DNN learning jobs that addresses the trade-offs between these two types of parameters. PipeTune takes advantage of the high parallelism and recurring characteristics of such jobs to minimize the learning cost via a pipelined simultaneous tuning of both hyper and system parameters. Our experimental evaluation using three different types of workloads indicates that PipeTune achieves up to 22.6% reduction and 1.7x speed up on tuning and training time, respectively. PipeTune not only improves performance but also lowers energy consumption up to 29%.

==> make.sh <==
#!/bin/bash

for i in `find . -name *.eps`
do
    f_=${i%.eps}
    if [[ $f_.eps -nt $f_.pdf || ! -e $f_.pdf ]]
    then
	epstopdf $i
    fi
done

pdflatex paper
bibtex   paper
pdflatex paper
pdflatex paper



==> plots/probing/heatmap.R <==
# load packages
library(ggplot2) # ggplot() for plotting
library(dplyr) # data reformatting
library(tidyr) # data reformatting
library(stringr) # string manipulation

probing <- read.csv("~/Documents/pipetune-paper/MIDDLEWARE20/plots/probing/probing_filtered.csv")

data <- probing %>%
  # convert year to factor
  mutate(epoch=factor(epoch)) %>%
  # convert week to factor
  mutate(event=factor(event)) %>%
  # convert value to numeric (also converts '-' to NA, gives a warning)
  mutate(count=as.numeric(count))  %>%
  # convert state to factor and reverse order of levels
  # mutate(state=factor(state,levels=rev(sort(unique(state))))) %>%
  # create a new variable from count
  mutate(countfactor=cut(count,breaks=c(-1,100,10000,1000000,100000000,max(count,na.rm=T)),
                         labels=c("1e+02<", "1e+04 - 1e+02","1e+06 - 1e+04", "1e+08 - 1e+06", "1e+08>")
                         )) %>%
  # change level order
  mutate(countfactor=factor(as.character(countfactor),levels=rev(levels(countfactor))))

#View(data)

textcol <- "black"

p <- ggplot(data,aes(x=epoch,y=event,fill=countfactor))+
  geom_tile(colour="white",size=0.2,height=1)+
  guides(fill=guide_legend(title="avg. events per epoch"))+
  ggtitle("Performance Counter Events Averaged by Epoch")+
  scale_y_discrete(expand=c(0,0))+
  scale_x_discrete(expand=c(0,0),labels=as.factor(c("Init.","1","2","3","4","5")))+
  scale_fill_manual(values=c("#d53e4f","#f46d43","#fdae61","#abdda4","#ddf1da"), na.value = "grey90")+
  theme_grey(base_size=14)+
  labs(y= "", x = "epochs") +
  theme(legend.position="top",legend.direction="horizontal",
        legend.title=element_text(colour=textcol),
        legend.margin=margin(grid::unit(0,"cm")),
        legend.text=element_text(colour=textcol,size=14,face="bold"),
        legend.key.height=grid::unit(0.4,"cm"),
        legend.key.width=grid::unit(0.6,"cm"),
        axis.text.x=element_text(size=14,colour=textcol),
        axis.text.y=element_text(size=14,vjust=0.2,colour=textcol),
        axis.ticks=element_line(size=0.4),
        plot.background=element_blank(),
        panel.border=element_blank(),
        plot.margin=margin(0.7,0.4,0.1,0.2,"cm"),
        plot.title=element_text(colour=textcol,hjust = 0.5,vjust = 5,size=25,face="bold"))


ggsave(p,filename="~/Documents/pipetune-paper/MIDDLEWARE20/plots/probing/probing.pdf",height=12.5,width=12,units="in",dpi=200)

